Bosonisation Cohomology: Spin Structure Summation in Every Dimension

Gauging fermion parity and summing over spin structures are subtly distinct operations. We introduce 'bosonisation cohomology' groups $H_B^{d+2}(X)$ to capture this difference, for theories in spacetime dimension $d$ equipped with maps to some $X$. Non-trivial classes in $H_B^{d+2}(X)$ contain theories for which $(-1)^F$ is anomaly-free, but spin structure summation is anomalous. We formulate a sequence of cobordism groups whose failure to be exact is measured by $H_B^{d+2}(X)$, and from here we compute it for $X=\text{pt}$. The result is non-trivial only in dimensions $d\in 4\mathbb{Z}+2$, being due to the presence of gravitational anomalies. The first few are $H_B^4=\mathbb{Z}_2$, probed by a theory of 8 Majorana-Weyl fermions in $d=2$, then $H_B^8=\mathbb{Z}_8$, $H_B^{12}=\mathbb{Z}_{16}\times \mathbb{Z}_2$. We rigorously derive a general formula extending this to every spacetime dimension. Along the way, we compile many general facts about (fermionic and bosonic) anomaly polynomials, and about spin and pin$^-$ (co)bordism generators, that we hope might serve as a useful reference for physicists working with these objects. We briefly discuss some physics applications, including how the $H_B^{12}$ class is trivialised in supergravity. Despite the name, and notation, we make no claim that $H_B^\bullet(X)$ actually defines a cohomology theory (in the Eilenberg-Steenrod sense).

==> anom-polys.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "586f26a0-7416-424a-ad26-bc168e62df5c",
   "metadata": {},
   "source": [
    "### The $\\hat{A}$-genus"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "12158e2b-0aa7-4d0e-b306-d98385dd6665",
   "metadata": {},
   "source": [
    "Gives all partitions of a nonempty set $S$. (A partition of $S$ is a set of nonempty disjoint subsets of x whose union is $S$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "53fab082-7f37-4fbd-85bc-df0a5228c5f3",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def set_partitions(S):\n",
    "    if len(S) == 1:\n",
    "        yield [S]\n",
    "    else:\n",
    "        for p in set_partitions(S[1:]):\n",
    "            yield [[S[0]]] + p\n",
    "            for i in range(0, len(p)):\n",
    "                yield p[:i] + [[S[0]] + p[i]] + p[i+1:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "abfc1e9d-b080-4f8e-9361-6a448f333113",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1], [2], [3]]\n",
      "[[1, 2], [3]]\n",
      "[[2], [1, 3]]\n",
      "[[1], [2, 3]]\n",
      "[[1, 2, 3]]\n"
     ]
    }
   ],
   "source": [
    "for x in set_partitions([1..3]):\n",
    "    print(x)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1888f89b-4eb5-4742-aa77-b4257422827b",
   "metadata": {},
   "source": [
    "Gives $(-1)^{n-1}$ times the coefficient of $x^{n-1}$ in $\\frac{d}{dx} \\log\\!\\left( \\frac{\\sqrt{x}/2}{\\sinh(\\sqrt{x}/2)} \\right)$, needed to define the $\\hat{A}$-genus. (Defined for $n \\geq 1$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "cfc3476b-f8bd-4d67-8515-abe0a6533c2f",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def ahatfunc(n):\n",
    "    return (-1)^n * bernoulli(2 * n) / (2 * factorial(2 * n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a75430a4-a404-4c1b-b242-ab328ae3b23c",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-1/24,\n",
       " -1/1440,\n",
       " -1/60480,\n",
       " -1/2419200,\n",
       " -1/95800320,\n",
       " -691/2615348736000,\n",
       " -1/149448499200,\n",
       " -3617/21341245685760000,\n",
       " -43867/10218188434341888000,\n",
       " -174611/1605715325396582400000]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[ahatfunc(n) for n in (1..10)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aab4b71c-363a-4464-820a-cec4158164b7",
   "metadata": {},
   "source": [
    "Gives the coefficient of $p^J$ in the $\\hat{A}$-genus. (Defined for any integer partition $J$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0d2b1670-79c4-48fe-b7a6-b4f439b1d41c",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def ahatcoeff(J):\n",
    "    if len(J) == 0:\n",
    "        return 1\n",
    "    prefactor = (-1)^len(J) / product(factorial(m) for m in J.to_exp())\n",
    "    return prefactor * sum(\n",
    "        (-1)^len(pi) * product(\n",
    "            factorial(len(block) - 1) * ahatfunc(sum(block))\n",
    "        for block in pi)\n",
    "    for pi in set_partitions(J))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "4ef14a55-f959-46d2-9a38-196a816f72f8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{[]: 1}\n",
      "{[1]: -1/24}\n",
      "{[2]: -1/1440, [1, 1]: 7/5760}\n",
      "{[3]: -1/60480, [2, 1]: 11/241920, [1, 1, 1]: -31/967680}\n",
      "{[4]: -1/2419200, [3, 1]: 1/907200, [2, 2]: 13/29030400, [2, 1, 1]: -113/58060800, [1, 1, 1, 1]: 127/154828800}\n",
      "{[5]: -1/95800320, [4, 1]: 53/1916006400, [3, 2]: 1/45619200, [3, 1, 1]: -61/1277337600, [2, 2, 1]: -311/7664025600, [2, 1, 1, 1]: 1073/15328051200, [1, 1, 1, 1, 1]: -73/3503554560}\n"
     ]
    }
   ],
   "source": [
    "for n in (0..5):\n",
    "    print({J: ahatcoeff(J) for J in Partitions(n)})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f80b6b9e-dcad-4752-9da7-41c438eaad84",
   "metadata": {},
   "source": [
    "Gives the $\\hat{A}$-genus in degrees $0, \\dots, n$, each as a polynomial in the Pontryagin classes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e3574207-bc36-4fac-b5ec-4c14b684d5a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def ahat(n):\n",
    "    Sym = SymmetricFunctions(QQ).elementary()\n",
    "    return [Sym._from_dict({J: ahatcoeff(J) for J in Partitions(m)}) for m in (0..n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "b89e9f4a-d982-46ea-a5a4-7e40de698562",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left[e_{}, -\\frac{1}{24} e_{1}, \\frac{7}{5760} e_{1,1} - \\frac{1}{1440} e_{2}, -\\frac{31}{967680} e_{1,1,1} + \\frac{11}{241920} e_{2,1} - \\frac{1}{60480} e_{3}\\right]\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left[e_{}, -\\frac{1}{24} e_{1}, \\frac{7}{5760} e_{1,1} - \\frac{1}{1440} e_{2}, -\\frac{31}{967680} e_{1,1,1} + \\frac{11}{241920} e_{2,1} - \\frac{1}{60480} e_{3}\\right]$"
      ],
      "text/plain": [
       "[e[],\n",
       " -1/24*e[1],\n",
       " 7/5760*e[1, 1] - 1/1440*e[2],\n",
       " -31/967680*e[1, 1, 1] + 11/241920*e[2, 1] - 1/60480*e[3]]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pretty_print(ahat(3))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36f26897-b496-4ad0-ae75-beb2838c5c3e",
   "metadata": {},
   "source": [
    "In this output, $e_J$ represents $p^J$. For example, $e_{1,1}$ represents $p_1^2$. We will always represent polynomials in the Pontryagin classes in this form."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "73535d99-b26f-4be0-b689-26bab357843f",
   "metadata": {},
   "source": [
    "### The $ph(\\pi^r)$ classes"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9cd8a7a8-e399-4d90-b250-ec85caec5964",
   "metadata": {},
   "source": [
    "Gives the coefficient of $x^{n-1}$ in $\\frac{d}{dx} \\log\\!\\left( 1 + t(e^{\\sqrt{x}} + e^{-\\sqrt{x}} - 2) \\right)$. The result is a polynomial in $t$ of degree $n$. (Defined for $n \\geq 1$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "44210594-630c-4eea-910d-d70f31a9ebf9",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def pifunc(n):\n",
    "    T.<t> = PolynomialRing(QQ, 't')\n",
    "    return T([0] + [\n",
    "        sum(\n",
    "            binomial(2*k, k-i) * i^(2*n) * (-1)^(i+1)\n",
    "        for i in (1..k)) / (k * factorial(2*n-1))\n",
    "    for k in (1..n)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e7d97989-b50c-41fb-9df9-6474b6d0c149",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "t\n",
      "-t^2 + 1/6*t\n",
      "t^3 - 1/4*t^2 + 1/120*t\n",
      "-t^4 + 1/3*t^3 - 1/40*t^2 + 1/5040*t\n",
      "t^5 - 5/12*t^4 + 7/144*t^3 - 17/12096*t^2 + 1/362880*t\n"
     ]
    }
   ],
   "source": [
    "for n in (1..5):\n",
    "    print(pifunc(n))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "579c6b07-aa2e-470a-bc12-1ae9d169b68f",
   "metadata": {},
   "source": [
    "Gives the coefficient of $p^J$ in $ph(\\pi_t)$. The answer is a polynomial in $t$ of degree $\\max(J)$. (Defined for any integer partition $J$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "4c8a495e-c482-48a5-ad91-72b8cb51092a",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def picoeff(J):\n",
    "    if len(J) == 0:\n",
    "        return PolynomialRing(QQ, 't')(1)\n",
    "    prefactor = (-1)^(sum(J) + len(J)) / product(factorial(m) for m in J.to_exp())\n",
    "    return prefactor * sum(\n",
    "        product(\n",
    "            factorial(len(block) - 1) * pifunc(sum(block))\n",
    "        for block in pi)\n",
    "    for pi in set_partitions(J))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "7677b8a8-e815-4e4b-8191-76df471d6db1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{[]: 1}\n",
      "{[1]: t}\n",
      "{[2]: t^2 - 1/6*t, [1, 1]: 1/12*t}\n",
      "{[3]: t^3 - 1/4*t^2 + 1/120*t, [2, 1]: 1/12*t^2 - 1/120*t, [1, 1, 1]: 1/360*t}\n"
     ]
    }
   ],
   "source": [
    "for n in (0..3):\n",
    "    print({J: picoeff(J) for J in Partitions(n)})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0bd9effe-85dc-42c6-a204-c3201c85b29c",
   "metadata": {},
   "source": [
    "Gives $ph(\\pi^r)$ in degress $0, \\dots, n$, each as a polynomial in the Pontryagin classes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "7916771e-f4d5-4742-94aa-13ba7af092ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def pi(r, n):\n",
    "    Sym = SymmetricFunctions(QQ).elementary()\n",
    "    return [Sym._from_dict({J: picoeff(J)[r] for J in Partitions(m)}) for m in (0..n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "9e2047cc-87ab-42d5-8fe9-1111e5fa385e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left[e_{}, 0, 0, 0\\right]\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left[e_{}, 0, 0, 0\\right]$"
      ],
      "text/plain": [
       "[e[], 0, 0, 0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left[0, e_{1}, \\frac{1}{12} e_{1,1} - \\frac{1}{6} e_{2}, \\frac{1}{360} e_{1,1,1} - \\frac{1}{120} e_{2,1} + \\frac{1}{120} e_{3}\\right]\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left[0, e_{1}, \\frac{1}{12} e_{1,1} - \\frac{1}{6} e_{2}, \\frac{1}{360} e_{1,1,1} - \\frac{1}{120} e_{2,1} + \\frac{1}{120} e_{3}\\right]$"
      ],
      "text/plain": [
       "[0,\n",
       " e[1],\n",
       " 1/12*e[1, 1] - 1/6*e[2],\n",
       " 1/360*e[1, 1, 1] - 1/120*e[2, 1] + 1/120*e[3]]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left[0, 0, e_{2}, \\frac{1}{12} e_{2,1} - \\frac{1}{4} e_{3}\\right]\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left[0, 0, e_{2}, \\frac{1}{12} e_{2,1} - \\frac{1}{4} e_{3}\\right]$"
      ],
      "text/plain": [
       "[0, 0, e[2], 1/12*e[2, 1] - 1/4*e[3]]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left[0, 0, 0, e_{3}\\right]\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left[0, 0, 0, e_{3}\\right]$"
      ],
      "text/plain": [
       "[0, 0, 0, e[3]]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for r in (0..3):\n",
    "    pretty_print(pi(r, 3))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6725529e-5f26-4f5e-8181-60ddcbe91df8",
   "metadata": {},
   "source": [
    "### Fermionic anomaly polynomials"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ef36d52b-d16a-47b9-85f6-c9800f0e7e4a",
   "metadata": {},
   "source": [
    "Gives $\\hat{A}(R) \\, ph(\\pi^J)$ in degrees $0, \\dots, n$, each as a polynomial in the Pontryagin classes. (Defined for any integer partition $J$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "id": "d4c7a974-3d06-48c3-be0d-5faf2f07a812",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def fclass_total(J, n):\n",
    "    Sym = SymmetricFunctions(QQ).elementary() # The Pontryagin classes.\n",
    "    S.<s> = PolynomialRing(Sym, 's') # A formal degree-counting variable.\n",
    "    Q = QuotientRing(S, s^(n+1)) # Truncate beyond degree n in s.\n",
    "\n",
    "    # Compute Ahat * ph(pi^J), truncating beyond degree n.\n",
    "    return (Q(ahat(n)) * prod([Q(pi(j, n)) for j in J])).lift().list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "40c2cc53-1d03-492e-bed0-cfba4d9fc08f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[e[], -1/24*e[1], 7/5760*e[1, 1] - 1/1440*e[2]]"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fclass_total(Partition([]), 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de53bced-bc26-467e-b4ca-64f38b8e8841",
   "metadata": {},
   "source": [
    "Gives $\\hat{A}(R) \\, ph(\\pi^J)$ in degree $n$, as a polynomial in the Pontryagin classes. (Defined for any integer partition $J$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "e8907778-8eb5-4db9-9a02-c9a8147d8c04",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fclass(J, n):\n",
    "    \"\"\"Returns the fermionic anomaly polynomial in 4n dimensions fclass = Ahat * ph(pi^J).\"\"\"\n",
    "    return fclass_total(J, n)[n]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "4f1629c9-bc48-4d68-8778-1c424b1834d1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-1/24*e[1]"
      ]
     },
     "execution_count": 109,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fclass(Partition([]), 1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d131f8a-4aa0-4c95-87c8-fcb6afeab591",
   "metadata": {},
   "source": [
    "### Bosonic anomaly polynomials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "id": "9a2853a4-f0df-4388-b09c-d7179d867afa",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def fclassmult(J, n):\n",
    "    \"\"\"Returns the smallest a >= 0 such that 2^a clears all even denominators in fclass(J, n).\"\"\"\n",
    "    phi = fclass(J, n)\n",
    "    denom = lcm(x.denominator() for x in phi.coefficients())\n",
    "    return QQ.valuation(2)(denom)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "669750dd-eef1-4d81-a240-34599657c0ff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 85,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fclassmult(Partition([]), 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "id": "15de03a5-2fc8-47ec-9f1f-e5f65cae0c6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def bclass(J, n):\n",
    "    \"\"\"Returns the bosonic anomaly polynomial in 4n dimensions bclass = fclass * 2^fclassmult.\"\"\"\n",
    "    return 2^fclassmult(J, n) * fclass(J, n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "6f0a09c8-834f-4948-9a9f-8e9ef272ef8b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-1/3*e[1]"
      ]
     },
     "execution_count": 79,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bclass(Partition([]), 1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "47a64e5a-3e82-45f3-9f7c-e486be5a1ef9",
   "metadata": {},
   "source": [
    "### Structure of the map $p$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "2c5735f3-3581-43df-99c1-5d05b242d3f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def partitions_leq(n):\n",
    "    \"\"\"Gives all partitions J with 0 <= n(J) <= n.\"\"\"\n",
    "    return (J for m in [0..n] for J in Partitions(m))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6e9280e3-d956-4bab-8f91-ed7d8e0d2117",
   "metadata": {},
   "source": [
    "**Claim:** `fclassmult(J, n)` is given by $f(n - n(J))$ where $f(n)$ is the sequence https://oeis.org/A120738."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "id": "ce45f13a-21f1-4d6a-a1fd-9e926c4a10ce",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[3, 0],\n",
       " [7, 3, 0, 0],\n",
       " [10, 7, 3, 3, 0, 0, 0],\n",
       " [15, 10, 7, 7, 3, 3, 3, 0, 0, 0, 0, 0],\n",
       " [18, 15, 10, 10, 7, 7, 7, 3, 3, 3, 3, 3, 0, 0, 0, 0, 0, 0, 0]]"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[[fclassmult(J, n) for J in partitions_leq(n)] for n in (1..5)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "id": "d8588108-7de1-477f-b6d0-6b5adc826ff2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[3, 7, 10, 15, 18, 22, 25, 31, 34, 38]"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[fclassmult(Partition([]), n) for n in (1..10)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "88bd2bce-3170-4eae-9136-f10111d3b16c",
   "metadata": {},
   "source": [
    "Given an element of $\\mathbb{Z}_{(2)}$, the ring of rationals with odd denominators, return its mod-2 reduction.\n",
    "\n",
    "The result is always 0 or 1, because the fraction $p/q$ either has\n",
    "\n",
    "* $p$ even, in which case $p/q$ is zero mod 2\n",
    "* $p$ odd, in which case $1 - p/q$ is zero mod 2\n",
    "\n",
    "We extend this operation to polynomials with coefficients in $\\mathbb{Z}_{(2)}$. This includes all bosonic anomaly polynomials."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "be567562-26d9-47df-ad21-0bd7236d556b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reduce_mod2_2locally(x):\n",
    "    if ZZ.is_parent_of(x):\n",
    "        return x % 2\n",
    "    elif QQ.is_parent_of(x):\n",
    "        assert(is_odd(x.denominator()))\n",
    "        return x.numerator() % 2\n",
    "    elif SymmetricFunctions(QQ).elementary().is_parent_of(x):\n",
    "        return x.map_coefficients(reduce_mod2_2locally)\n",
    "    else:\n",
    "        assert(False)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f82d572d-6b80-4f2b-ae54-5355f2d22a6f",
   "metadata": {},
   "source": [
    "**Claim:** `bclass(J, n)` has mod-2 reduction $p^{J'}$, where $J'$ is $J$ padded with ones."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "54c76752-c9e7-4abb-8cd9-06c62ae828c4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{[]: e[1, 1, 1, 1],\n",
       " [1]: e[1, 1, 1, 1],\n",
       " [2]: e[2, 1, 1],\n",
       " [1, 1]: e[1, 1, 1, 1],\n",
       " [3]: e[3, 1],\n",
       " [2, 1]: e[2, 1, 1],\n",
       " [1, 1, 1]: e[1, 1, 1, 1],\n",
       " [4]: e[4],\n",
       " [3, 1]: e[3, 1],\n",
       " [2, 2]: e[2, 2],\n",
       " [2, 1, 1]: e[2, 1, 1],\n",
       " [1, 1, 1, 1]: e[1, 1, 1, 1]}"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "{J: reduce_mod2_2locally(bclass(J, 4)) for J in partitions_leq(4)}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3e1d9490-2461-424f-9122-fb0b6a7b2ea8",
   "metadata": {},
   "source": [
    "### Pontryagin numbers of spin manifolds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "id": "d2eb57c8-58b2-41a1-bdd0-9e503528ecde",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fclassesmat(n):\n",
    "    \"\"\"Return the matrix of coefficients of all fclasses(J, n).\"\"\"\n",
    "    return matrix([[fclass(J, n).coefficient(J2) for J2 in Partitions(n)] for J in partitions_leq(n)])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2b945973-79ef-4196-82cb-7bd6b52c9690",
   "metadata": {},
   "source": [
    "Each row is an anomaly polynomial $\\hat{A}(R) \\, ph(\\pi^J)$ in $4n$ dimensions, its entries are the coefficients in the Pontryagin classes:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "id": "9cc9f26f-7d09-4d4d-ada6-ca81e8fb116a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[  -1/60480  11/241920 -31/967680]\n",
       "[     1/120     -1/480     1/1920]\n",
       "[      -1/4       1/24          0]\n",
       "[         0       -1/3        1/8]\n",
       "[         1          0          0]\n",
       "[         0          1          0]\n",
       "[         0          0          1]"
      ]
     },
     "execution_count": 135,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fclassesmat(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "id": "16ad139d-d04e-47a4-a13f-4fc3e0a5a5ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "def remove1s(J):\n",
    "    \"\"\"Remove the 1s from a partition.\"\"\"\n",
    "    return Partition([j for j in J if j != 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "id": "87c3c180-a649-4b6f-ab08-8404a51662f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def partitions_leq_no1s(n):\n",
    "    \"\"\"Gives all partitions J with 0 <= n(J) <= n with no 1s.\"\"\"\n",
    "    return (remove1s(J) for J in Partitions(n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "id": "e37a5856",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fclassesmat2(n):\n",
    "    \"\"\"Same as fclasses, but restricted to those J with no 1s.\"\"\"\n",
    "    return matrix([[fclass(J, n).coefficient(J2) for J2 in Partitions(n)] for J in partitions_leq_no1s(n)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "id": "5ed67dea-abbd-4082-a92d-ad71ebbe4f89",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[         1          0          0]\n",
       "[      -1/4       1/24          0]\n",
       "[  -1/60480  11/241920 -31/967680]"
      ]
     },
     "execution_count": 139,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fclassesmat2(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "id": "c9585238-f4b7-45c1-8ebb-aa8c0ce82888",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rational_smith_form(m):\n",
    "    \"\"\"Perform Smith decomposition on a rational matrix.\"\"\"\n",
    "\n",
    "    # Get lowest common denominator of elements.\n",
    "    d = gcd(m.coefficients()).denominator()\n",
    "\n",
    "    # Multiply by d to get an integer matrix.\n",
    "    m = (d * m).change_ring(ZZ)\n",
    "\n",
    "    # Run integer Smith decomposition.\n",
    "    s, u, v = m.smith_form()\n",
    "\n",
    "    # Divide by d again.\n",
    "    s = s.change_ring(QQ) / d;\n",
    "\n",
    "    return s, u, v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "id": "6f718f8a-0ba5-4356-94f4-140c2e0705b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def spinpontryagins(n):\n",
    "    \"\"\"Get all Pontryagin numbers of spin manifolds of dimension 4n.\"\"\"\n",
    "    s, _, v = rational_smith_form(fclassesmat(n))\n",
    "    return v * diagonal_matrix([x.denominator() for x in s.diagonal()]) * (1 if is_even(n) else 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b1717930-e551-4e29-9c5c-5d0fe0640343",
   "metadata": {},
   "source": [
    "Each column is a set of Pontryagin numbers of a spin manifold:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "id": "485cc536-6c75-40fd-8923-98a662fb109c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[  3870720       192        -2]\n",
       "[-13547520      -336       -12]\n",
       "[-21288960      -576       -16]"
      ]
     },
     "execution_count": 142,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "spinpontryagins(3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b8470923-b26d-4f3b-bfa9-83e8bb849d3f",
   "metadata": {},
   "source": [
    "This verifies that all their Dirac indices are integral, or even if $n$ is odd:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "id": "9e7f2725-3b02-42f4-9666-6064605f9932",
   "metadata": {
    "editable": true,
    "slideshow": {
     "slide_type": ""
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[        2         0         0]\n",
       "[    49392         2         0]\n",
       "[ -1532160       -62         0]\n",
       "[  1854720        40         2]\n",
       "[  3870720       192        -2]\n",
       "[-13547520      -336       -12]\n",
       "[-21288960      -576       -16]"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fclassesmat(3) * spinpontryagins(3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "16453036-83b8-4199-9af1-cc0236ac95d4",
   "metadata": {},
   "source": [
    "### Structure of the map $q$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "id": "f902dd88-f552-4342-b9ee-75b809e2d8c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reduce_RP_r(r, l):\n",
    "    Sym = SymmetricFunctions(QQ).elementary()\n",
    "    return Sym._from_dict({Partition([a]): QQ(binomial(2 * l, r - a) * (-4)^(r - a)) for a in (0..r)})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "id": "a20ac90a-621e-4a59-895e-36da49b33856",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reduce_RP_J(J, l):\n",
    "    Sym = SymmetricFunctions(QQ).elementary()\n",
    "    if len(J) == 0:\n",
    "        return Sym.one()\n",
    "    \n",
    "    return product(reduce_RP_r(j, l) for j in J)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "126e6119-89ea-475c-9109-93580f8307b5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reduce_RP_theta(theta, l):\n",
    "    Sym = SymmetricFunctions(QQ).elementary()\n",
    "    if len(theta) == 0:\n",
    "        return Sym.zero()\n",
    "    \n",
    "    assert(Sym.is_parent_of(theta))\n",
    "\n",
    "    return sum(coeff * reduce_RP_J(J, l) for J, coeff in theta)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "442369b0-ed0e-4903-be5e-96c7a1247497",
   "metadata": {},
   "source": [
    "The following function evaluates $q \\Big( \\tfrac{1}{\\gcd(2,n+1)} \\Phi_{4n}(\\slashed{D}_J) \\Big)$ on all products $M_{4m} \\times \\mathbb{RP}^{4n - 4m - 2}$ where $M_{4m}$ is a spin manifold. This gives the subgroup $\\mathbb{Z}_{2^v} \\subseteq U(1)$ for some $v$; the function returns $v$. (Defined for $0 \\leq m \\leq n - 1$, and $J$ an integer partition with $n(J) \\leq n$.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "id": "d053bfda-2993-444e-9723-50da7be77a29",
   "metadata": {},
   "outputs": [],
   "source": [
    "def qpairing_on_products(J, n, m):\n",
    "    \"\"\"Return the subgroup of U(1) generated by q(Phi_4n(D_J) / gcd(n+1,2)) evaluated on all manifolds M_4m times RP^(4n - 4m - 2).\"\"\"\n",
    "    assert(0 <= m < n)\n",
    "    \n",
    "    l = n - m\n",
    "    red = reduce_RP_J(J, l)\n",
    "    vec = vector([red.coefficient(J) for J in partitions_leq(m)])\n",
    "    pairings = vec * fclassesmat(m) * spinpontryagins(m)\n",
    "    etas = pairings / 2^(2 * l + (n % 2))\n",
    "    val = max(QQ.valuation(2)(e.denominator()) for e in etas)\n",
    "\n",
    "    return val"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "id": "7f60e977-78a0-4e88-b03a-4312de2568d0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 155,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qpairing_on_products(Partition([]), 1, 0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5feec9df-046c-45e8-8775-0d1377a9dd90",
   "metadata": {},
   "source": [
    "The following function evaluates $q \\Big( \\tfrac{1}{\\gcd(2,n+1)} \\Phi_{4n}(\\slashed{D}_J) \\Big)$ on all of $2\\Omega^{\\mathrm{Pin}^-}_{4n-2}(\\mathrm{pt})$. (Return value and preconditions same as for previous function.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "id": "de2a25ad-b053-45f0-bcd6-c4d747101f30",
   "metadata": {},
   "outputs": [],
   "source": [
    "def qpairing(J, n):\n",
    "    \"\"\"Return the subgroup of U(1) generated by q(2 Phi_4n(D_J) / gcd(n+1,2)) evaluated on all pin manifolds.\"\"\"\n",
    "    def dec_if_m_even(v, m):\n",
    "        if is_odd(m):\n",
    "            return v\n",
    "        else:\n",
    "            return max(v - 1, 0)\n",
    "    \n",
    "    return max(dec_if_m_even(qpairing_on_products(J, n, m), m) for m in (0..n-1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7da996e1-7c4c-4261-a60e-6091ac9500e0",
   "metadata": {},
   "source": [
    "**Claim:** `qpairing(J, n) + 1` is given by $2(n - n(J)) + (n \\text{ mod } 2)$, matching the orders of the various generators of $\\mathrm{pin}^-$ bordism:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "id": "e113c58a-7d62-4637-bacc-c023d3357c68",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 3, 6, 7, 10, 11]"
      ]
     },
     "execution_count": 168,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[qpairing(Partition([]), n) for n in (1..6)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "id": "a2e4eb5a-2e46-4bff-b50c-4a7e21ceb6e8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 2, 3, 6, 7, 10, 11]"
      ]
     },
     "execution_count": 158,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[qpairing(Partition([2]), n) for n in (1..8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "id": "da012221-d3a9-4c31-9fe9-41a491d421b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 1, 4, 5, 8, 9]"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[qpairing(Partition([3]), n) for n in (1..8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "id": "91b82a3c-b31d-4b7a-aa78-79affb806774",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 0, 2, 3, 6, 7]"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[qpairing(Partition([2, 2]), n) for n in (1..8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "2ea2331c-6fc4-4990-bfbc-30cbcecd7580",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 0, 0, 1, 4, 5]"
      ]
     },
     "execution_count": 161,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[qpairing(Partition([3, 2]), n) for n in (1..8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "60242098-e998-4eb0-a671-ff8f751c951b",
   "metadata": {
    "editable": true,
    "slideshow": {
     "slide_type": ""
    },
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 0, 2, 3, 6, 7]"
      ]
     },
     "execution_count": 162,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[qpairing(Partition([4]), n) for n in (1..8)]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> counting-fns.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     36250,       1114]
NotebookOptionsPosition[     33093,       1050]
NotebookOutlinePosition[     33508,       1067]
CellTagsIndexPosition[     33465,       1064]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"nmax", "=", "40"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"4272649d-bbb9-4c67-88e2-040543177e59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Euler", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", "t_", "]"}], "=", 
    RowBox[{"QPochhammer", "[", 
     RowBox[{"t", ",", "t"}], "]"}]}], ";"}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"f35ca641-b28d-4a06-a0b5-921ca3f9663e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", 
     RowBox[{"(", 
      SuperscriptBox["t", "4"], ")"}]}], " ", "-", " ", 
    RowBox[{"counts", " ", "HZ", " ", "factors", " ", "in", " ", "MSO"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "=", 
     FractionBox["1", 
      RowBox[{"\[Phi]", "[", 
       SuperscriptBox["t", "4"], "]"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"19fad754-d272-43a9-93d5-5ee11c8d71fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["t", "4"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "12"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "20"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"30", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"42", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 0, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 
   0, 5, 0, 0, 0, 7, 0, 0, 0, 11, 0, 0, 0, 15, 0, 0, 0, 22, 0, 0, 0, 30, 0, 0,
    0, 42}, 0, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423656454*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"726f267d-d3c9-42da-bf36-9498cec32bd3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"B", 
     RowBox[{"(", "t", ")"}]}], " ", "-", " ", 
    RowBox[{"counts", " ", 
     SubscriptBox["HZ", "2"], " ", "factors", " ", "in", " ", "MSO"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       FractionBox["1", 
        RowBox[{"\[Phi]", "[", "t", "]"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["t", 
           RowBox[{
            SuperscriptBox["2", "r"], "-", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"Floor", "@", 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"nmax", "+", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], "-", 
      
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], 
        RowBox[{"-", "1"}]], "a"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"b", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"cb0d66d9-8c72-4417-80cd-8a968696984a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "5"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "9"]}], "+", 
   SuperscriptBox["t", "10"], "+", 
   SuperscriptBox["t", "11"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "13"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "15"]}], "+", 
   SuperscriptBox["t", "16"], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["t", "17"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "20"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "21"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "22"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "23"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"28", " ", 
    SuperscriptBox["t", "25"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"31", " ", 
    SuperscriptBox["t", "27"]}], "+", 
   RowBox[{"23", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   RowBox[{"52", " ", 
    SuperscriptBox["t", "29"]}], "+", 
   RowBox[{"43", " ", 
    SuperscriptBox["t", "30"]}], "+", 
   RowBox[{"58", " ", 
    SuperscriptBox["t", "31"]}], "+", 
   RowBox[{"49", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"93", " ", 
    SuperscriptBox["t", "33"]}], "+", 
   RowBox[{"82", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   RowBox[{"109", " ", 
    SuperscriptBox["t", "35"]}], "+", 
   RowBox[{"96", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"164", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"152", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   RowBox[{"196", " ", 
    SuperscriptBox["t", "39"]}], "+", 
   RowBox[{"182", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 5, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 0, 0, 2, 1, 1, 0, 4, 2, 3, 1, 8, 5, 7, 
   4, 15, 11, 15, 10, 28, 22, 31, 23, 52, 43, 58, 49, 93, 82, 109, 96, 164, 
   152, 196, 182}, 5, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9723894236738977`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"21084a14-4e1f-462e-9ece-395de6c06300"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", 
     RowBox[{"(", 
      SuperscriptBox["t", "8"], ")"}]}], " ", "-", " ", 
    RowBox[{"counts", " ", "ko", " ", "factors", " ", "in", " ", "MSpin"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["t", "4"]}], 
         RowBox[{"\[Phi]", "[", 
          SuperscriptBox["t", "4"], "]"}]], "+", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["t", "4"]}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"-", 
           SuperscriptBox["t", "4"]}], "]"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"c", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"873164ce-43e2-4f24-950f-8b6890486871"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["t", "8"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 0, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 
   12}, 0, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423690462*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"13a1cfc7-bb1c-4c50-a0fb-a66b86ad0209"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"D", 
      RowBox[{"(", 
       SuperscriptBox["t", "8"], ")"}]}], " ", "-", " ", 
     RowBox[{"counts", " ", "ko"}]}], "<", "2", ">", " ", 
    RowBox[{"factors", " ", "in", " ", "MSpin"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        SuperscriptBox["t", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["t", "4"]}], 
         RowBox[{"\[Phi]", "[", 
          SuperscriptBox["t", "4"], "]"}]], "-", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["t", "4"]}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"-", 
           SuperscriptBox["t", "4"]}], "]"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"d", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"21bb4749-f1bc-4e19-a4bd-665c45a75859"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "8"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 8, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 4, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 14}, 8, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423707573*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"2fb62b81-38e0-48c6-9e80-370501bd1238"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"E", 
     RowBox[{"(", "t", ")"}]}], " ", "-", " ", 
    RowBox[{"counts", " ", 
     SubscriptBox["HZ", "2"], " ", "factors", " ", "in", " ", "MSpin"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"e", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["t", "2"]}], ")"}], 
       FractionBox["1", 
        RowBox[{"\[Phi]", "[", "t", "]"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["t", 
             RowBox[{
              SuperscriptBox["2", "r"], "-", "1"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["t", 
             RowBox[{
              SuperscriptBox["2", "r"], "+", "1"}]]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"Floor", "@", 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"nmax", "+", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], "-", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["t", "3"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", "4"]}], ")"}], 
        RowBox[{"-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", "6"]}], ")"}], 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["t", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "+", "t", "+", 
            SuperscriptBox["t", "2"], "+", 
            SuperscriptBox["t", "3"], "+", 
            SuperscriptBox["t", "4"]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"e", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"43b9945a-8e39-4a84-8af2-53b4056c637e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "20"], "+", 
   SuperscriptBox["t", "22"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   SuperscriptBox["t", "29"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "30"]}], "+", 
   SuperscriptBox["t", "32"], "+", 
   SuperscriptBox["t", "33"], "+", 
   SuperscriptBox["t", "34"], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   SuperscriptBox["t", "39"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 20, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 3, 0, 1, 1, 1, 
   0, 6, 2, 7, 1, 4}, 20, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9723894237248774`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"332dd954-3b16-41fd-a235-57fd4dbef205"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"F", 
     RowBox[{"(", "t", ")"}]}], " ", "-", " ", 
    RowBox[{"counts", " ", 
     SubscriptBox["Z", "2"], " ", "factors", " ", "in", " ", 
     SubsuperscriptBox["\[CapitalOmega]", "n", "Spin"], 
     RowBox[{"(", "pt", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{"c", 
       RowBox[{"(", 
        RowBox[{"t", "+", 
         SuperscriptBox["t", "2"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", "8"]}], ")"}], 
        RowBox[{"-", "1"}]]}], "+", 
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t", "2"], "+", 
         SuperscriptBox["t", "9"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", "8"]}], ")"}], 
        RowBox[{"-", "1"}]]}], "+", "e"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"f", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"86ae6a47-7fe4-406b-8783-3df9c5b5cf96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"t", "+", 
   SuperscriptBox["t", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "9"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "10"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "17"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   SuperscriptBox["t", "20"], "+", 
   SuperscriptBox["t", "22"], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "25"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   SuperscriptBox["t", "29"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "30"]}], "+", 
   SuperscriptBox["t", "32"], "+", 
   RowBox[{"23", " ", 
    SuperscriptBox["t", "33"]}], "+", 
   RowBox[{"31", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   SuperscriptBox["t", "39"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 1, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 
   0, 5, 7, 0, 1, 0, 1, 0, 0, 11, 15, 0, 2, 1, 3, 0, 1, 23, 31, 0, 6, 2, 7, 1,
    4}, 1, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423742942*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"1e76feac-a9e2-4dda-bfd8-3ec038801e62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"G", 
     RowBox[{"(", "t", ")"}]}], " ", "-", " ", 
    RowBox[{"counts", " ", 
     SubscriptBox["Z", "2"], " ", "factors", " ", "in", " ", 
     SubsuperscriptBox["\[CapitalOmega]", "n", 
      SuperscriptBox["Pin", "-"]], 
     RowBox[{"(", "pt", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{
      RowBox[{"c", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", "8"]}], ")"}], 
        RowBox[{"-", "1"}]]}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "3"], "+", 
            SuperscriptBox["t", "4"], "+", 
            SuperscriptBox["t", "7"], "+", 
            RowBox[{"2", 
             SuperscriptBox["t", "8"]}], "+", 
            SuperscriptBox["t", "9"]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["t", "8"]}], ")"}], 
           RowBox[{"-", "1"}]]}]}], ")"}]}], "+", 
      RowBox[{"e", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], 
        RowBox[{"-", "1"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"g", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"5fb4f059-c108-4ccf-90e6-4ee60d79e19b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", "t", "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "9"]}], "+", 
   SuperscriptBox["t", "10"], "+", 
   SuperscriptBox["t", "11"], "+", 
   SuperscriptBox["t", "12"], "+", 
   SuperscriptBox["t", "15"], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "17"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "20"]}], "+", 
   SuperscriptBox["t", "21"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "22"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "23"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["t", "25"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "27"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "29"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["t", "30"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "31"]}], "+", 
   RowBox[{"38", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["t", "33"]}], "+", 
   RowBox[{"19", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   RowBox[{"26", " ", 
    SuperscriptBox["t", "35"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"19", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"26", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   RowBox[{"42", " ", 
    SuperscriptBox["t", "39"]}], "+", 
   RowBox[{"88", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 0, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 0, 0, 
   1, 6, 5, 2, 3, 4, 1, 2, 5, 16, 13, 6, 9, 11, 5, 8, 15, 38, 32, 19, 26, 32, 
   19, 26, 42, 88}, 0, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423761986*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d4321b69-142a-4b9b-ac49-60f76db365dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"H", 
      RowBox[{"(", "t", ")"}]}], " ", "-", " ", 
     RowBox[{"counts", " ", 
      SubscriptBox["Z", "2"], " ", "factors", " ", "in", " ", "the", " ", 
      "kernel", " ", "of", " ", "the", " ", "forgetful", " ", "map", " ", 
      SubsuperscriptBox["\[CapitalOmega]", "n", "Spin"], 
      RowBox[{"(", "pt", ")"}]}]}], " ", "->", " ", 
    RowBox[{
     SubsuperscriptBox["\[CapitalOmega]", "n", "SO"], 
     RowBox[{"(", "pt", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "+", 
        RowBox[{"d", " ", 
         SuperscriptBox["t", "8"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t", "+", 
        SuperscriptBox["t", "2"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["t", "8"]}], ")"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"h", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"80758334-69a3-41e5-b5f3-0b79337c4417"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"t", "+", 
   SuperscriptBox["t", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "9"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "17"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "25"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "33"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 1, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 
   0, 5, 5, 0, 0, 0, 0, 0, 0, 11, 11, 0, 0, 0, 0, 0, 0, 22, 22}, 1, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9723894237813377`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"ceb40b99-ca4a-41e2-b2b6-3a55f57471b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Isolated", " ", "bosonic", " ", "anomalies"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "t"}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["t", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"c1", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"46013153-9e20-4af3-8dee-ad89afa9b2f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "6"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], "+", 
   SuperscriptBox["t", "12"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "15"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   SuperscriptBox["t", "17"], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "20"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "21"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "22"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["t", "23"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["t", "25"]}], "+", 
   RowBox[{"28", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["t", "27"]}], "+", 
   RowBox[{"31", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["t", "29"]}], "+", 
   RowBox[{"51", " ", 
    SuperscriptBox["t", "30"]}], "+", 
   RowBox[{"40", " ", 
    SuperscriptBox["t", "31"]}], "+", 
   RowBox[{"58", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"48", " ", 
    SuperscriptBox["t", "33"]}], "+", 
   RowBox[{"92", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   RowBox[{"73", " ", 
    SuperscriptBox["t", "35"]}], "+", 
   RowBox[{"109", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"90", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"162", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   RowBox[{"145", " ", 
    SuperscriptBox["t", "39"]}], "+", 
   RowBox[{"195", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 6, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 0, 0, 2, 0, 1, 0, 4, 2, 3, 1, 8, 3, 7, 
   3, 15, 10, 15, 10, 28, 18, 31, 21, 51, 40, 58, 48, 92, 73, 109, 90, 162, 
   145, 195}, 6, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423801268*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6176c56f-e867-417d-8560-97db700accb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fermionic", " ", "anomalies", " ", "that", " ", "are", " ", "images", " ",
     "of", " ", "bosonic", " ", "anomalies"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c2", "=", 
     RowBox[{
      RowBox[{"d", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"e", " ", "t"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"c2", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"cb38cdbc-5243-4479-b22e-31ec2df41ed1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "11"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   SuperscriptBox["t", "21"], "+", 
   SuperscriptBox["t", "23"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "27"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "29"]}], "+", 
   SuperscriptBox["t", "30"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "31"]}], "+", 
   SuperscriptBox["t", "33"], "+", 
   SuperscriptBox["t", "34"], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "35"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["t", "39"]}], "+", 
   SuperscriptBox["t", "40"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 11, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 
   0, 4, 0, 2, 1, 3, 0, 1, 1, 9, 0, 6, 2, 7, 1}, 11, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9723894238220997`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b1ab20a8-61c4-4c7a-9f29-0a35aaa5d0f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fermionic", " ", "anomalies", " ", "that", " ", "give", " ", "rise", " ", 
    "to", " ", "an", " ", "anomaly", " ", "for", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "F"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "+", 
        RowBox[{"d", " ", 
         SuperscriptBox["t", "8"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "2"], "+", 
        SuperscriptBox["t", "3"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["t", "8"]}], ")"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"c3", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"0b3ce52e-dd2e-4421-982e-6fa61ff3e20f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "2"], "+", 
   SuperscriptBox["t", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "11"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "27"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "35"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 2, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 
   0, 5, 5, 0, 0, 0, 0, 0, 0, 11, 11, 0, 0, 0, 0, 0, 0, 22, 22}, 2, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423842244*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"de3d02db-0e6d-408b-a4ed-31fffef01add"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Isolated", " ", "fermionic", " ", 
    SubscriptBox["Z", "2"], " ", "anomalies"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c4", "=", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t", "5"], "+", 
         SuperscriptBox["t", "6"], "+", 
         SuperscriptBox["t", "9"], "+", 
         SuperscriptBox["t", "10"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", "8"]}], ")"}], 
        RowBox[{"-", "1"}]]}], "+", 
      RowBox[{"e", " ", 
       SuperscriptBox["t", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], 
        RowBox[{"-", "1"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"c4", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"fa5e777b-2fe2-4d74-845a-256e59af121f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["t", "13"], "+", 
   SuperscriptBox["t", "14"], "+", 
   SuperscriptBox["t", "17"], "+", 
   SuperscriptBox["t", "18"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "21"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "22"]}], "+", 
   SuperscriptBox["t", "23"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "24"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "25"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "26"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "27"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "28"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "29"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "30"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "31"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["t", "32"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "33"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["t", "34"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["t", "35"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["t", "36"]}], "+", 
   RowBox[{"26", " ", 
    SuperscriptBox["t", "37"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["t", "38"]}], "+", 
   RowBox[{"19", " ", 
    SuperscriptBox["t", "39"]}], "+", 
   RowBox[{"26", " ", 
    SuperscriptBox["t", "40"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "41"],
    SeriesData[$CellContext`t, 0, {}, 13, 41, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 1, 0, 0, 1, 1, 0, 0, 3, 4, 1, 2, 5, 5, 2, 
   2, 9, 11, 5, 8, 15, 16, 10, 11, 26, 32, 19, 26}, 13, 41, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.972389423862309*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"57839a05-6f03-4782-b8d9-95fca1e15dd8"]
}, Open  ]]
},
WindowSize->{720, 762},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6dfa4bf2-1392-46d4-93e8-70ac617a31f5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 149, 3, 29, "Input",ExpressionUUID->"4272649d-bbb9-4c67-88e2-040543177e59"],
Cell[706, 25, 359, 9, 49, "Input",ExpressionUUID->"f35ca641-b28d-4a06-a0b5-921ca3f9663e"],
Cell[CellGroupData[{
Cell[1090, 38, 662, 19, 95, "Input",ExpressionUUID->"19fad754-d272-43a9-93d5-5ee11c8d71fe"],
Cell[1755, 59, 1131, 32, 33, "Output",ExpressionUUID->"726f267d-d3c9-42da-bf36-9498cec32bd3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2923, 96, 1300, 40, 88, "Input",ExpressionUUID->"cb0d66d9-8c72-4417-80cd-8a968696984a"],
Cell[4226, 138, 2415, 73, 73, "Output",ExpressionUUID->"21084a14-4e1f-462e-9ece-395de6c06300"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6678, 216, 1024, 31, 99, "Input",ExpressionUUID->"873164ce-43e2-4f24-950f-8b6890486871"],
Cell[7705, 249, 819, 22, 33, "Output",ExpressionUUID->"13a1cfc7-bb1c-4c50-a0fb-a66b86ad0209"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8561, 276, 1125, 35, 99, "Input",ExpressionUUID->"21bb4749-f1bc-4e19-a4bd-665c45a75859"],
Cell[9689, 313, 782, 21, 33, "Output",ExpressionUUID->"2fb62b81-38e0-48c6-9e80-370501bd1238"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10508, 339, 2282, 70, 131, "Input",ExpressionUUID->"43b9945a-8e39-4a84-8af2-53b4056c637e"],
Cell[12793, 411, 1087, 31, 33, "Output",ExpressionUUID->"332dd954-3b16-41fd-a235-57fd4dbef205"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13917, 447, 1232, 37, 71, "Input",ExpressionUUID->"86ae6a47-7fe4-406b-8783-3df9c5b5cf96"],
Cell[15152, 486, 1612, 47, 53, "Output",ExpressionUUID->"1e76feac-a9e2-4dda-bfd8-3ec038801e62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16801, 538, 1663, 50, 71, "Input",ExpressionUUID->"5fb4f059-c108-4ccf-90e6-4ee60d79e19b"],
Cell[18467, 590, 2339, 70, 73, "Output",ExpressionUUID->"d4321b69-142a-4b9b-ac49-60f76db365dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20843, 665, 1238, 35, 91, "Input",ExpressionUUID->"80758334-69a3-41e5-b5f3-0b79337c4417"],
Cell[22084, 702, 1046, 29, 33, "Output",ExpressionUUID->"ceb40b99-ca4a-41e2-b2b6-3a55f57471b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23167, 736, 612, 18, 69, "Input",ExpressionUUID->"46013153-9e20-4af3-8dee-ad89afa9b2f4"],
Cell[23782, 756, 2311, 70, 73, "Output",ExpressionUUID->"6176c56f-e867-417d-8560-97db700accb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26130, 831, 639, 18, 69, "Input",ExpressionUUID->"cb38cdbc-5243-4479-b22e-31ec2df41ed1"],
Cell[26772, 851, 1236, 35, 53, "Output",ExpressionUUID->"b1ab20a8-61c4-4c7a-9f29-0a35aaa5d0f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28045, 891, 1010, 30, 71, "Input",ExpressionUUID->"0b3ce52e-dd2e-4421-982e-6fa61ff3e20f"],
Cell[29058, 923, 1070, 30, 33, "Output",ExpressionUUID->"de3d02db-0e6d-408b-a4ed-31fffef01add"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30165, 958, 1064, 32, 71, "Input",ExpressionUUID->"fa5e777b-2fe2-4d74-845a-256e59af121f"],
Cell[31232, 992, 1845, 55, 53, "Output",ExpressionUUID->"57839a05-6f03-4782-b8d9-95fca1e15dd8"]
}, Open  ]]
}
]
*)



==> stiefel-whitneys.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f728f695-c60b-4d5e-b1f6-31f13c399d43",
   "metadata": {},
   "source": [
    "### Action of Steenrod algebra on Stiefel-Whitneys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "id": "50af7229-785f-4de3-a1b8-ec30c49eeb6b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c2ca5eb4-8b86-4d63-bc6c-be1674890e7b",
   "metadata": {},
   "outputs": [],
   "source": [
    "F2 = GF(2)\n",
    "Sym = SymmetricFunctions(F2).elementary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "536ed155-0943-43dc-86e8-77c2c3b836e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def binomial_mod_2(n, k):\n",
    "    '''Returns binomial(n, k) mod 2. Requires 0 <= k <= n.'''\n",
    "    while n > 0:\n",
    "        if is_even(n) and is_odd(k): return 0\n",
    "        n //= 2\n",
    "        k //= 2\n",
    "    return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ab718a18-472b-4b58-818a-0f7e08059076",
   "metadata": {},
   "outputs": [],
   "source": [
    "def sw_monomial(J):\n",
    "    '''Returns the Stiefel-Whitney monomial w^J'''\n",
    "    return Sym._from_dict({J: F2.one()})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c79bbd2a-d675-4880-bc25-7ae09dd1af0a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def sw_polynomial(Js):\n",
    "    '''Returns the Stiefel-Whitney polynomial sum(w^J for J in Js). Requires Js to consist of distinct partitions.'''\n",
    "    return Sym._from_dict({J: F2.one() for J in Js})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0db2184f-c538-4fe6-a133-90b560a98cf0",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def Sq_single_cached(i, j):\n",
    "    '''Apply Sq^i to a single Stiefel-Whitney class w_j, caching the result. Requires i <= j.'''\n",
    "    if i == j:\n",
    "        # Use cup square\n",
    "        return sw_monomial(Partition([i, i]))\n",
    "    else:\n",
    "        # Use Wu formula\n",
    "        return sw_polynomial((Partition([j + t, i - t]) for t in (0..i) if binomial_mod_2(j + t - i - 1, t) == 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "de0f5e3a-4703-4061-8886-0919a40d2723",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def Sq_monomial_cached(i, J):\n",
    "    '''Apply Sq^i to a Stiefel-Whitney monomial w^J, caching the result. Requires i <= sum(J).'''\n",
    "\n",
    "    if len(J) <= 1:\n",
    "        # Single Stiefel-Whitney class\n",
    "        return Sq_single_cached(i, sum(J))\n",
    "\n",
    "    # Product of several Stiefel-Whitney classes - use Cartan formula.\n",
    "    j = J[0]\n",
    "    J2 = Partition(J[1:])\n",
    "    return sum(Sq_single_cached(i2, j) * Sq_monomial_cached(i - i2, J2) for i2 in (max(0, i - sum(J2))..min(i, j)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "71921318-e001-4891-b2ae-ac38ae9f8a21",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Sq_monomial(i, J):\n",
    "    '''Apply Sq^i to a Stiefel-Whitney monomial w^J'''\n",
    "\n",
    "    # Deal with degree check before hitting cache.\n",
    "    if i > sum(J): return Sym.zero()\n",
    "\n",
    "    return Sq_monomial_cached(i, J)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "2a47536b-1cc9-46fd-8830-f0388acb2b4b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Sq(i, w):\n",
    "    '''Apply Sq^i to a Stiefel-Whitney polynomial w'''\n",
    "\n",
    "    # Handle trivial case trivially\n",
    "    if i == 0: return w\n",
    "\n",
    "    # Apply to each monomial\n",
    "    return sum(Sq_monomial(i, J) for J in w.support())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "20c8f4a3-32ff-4425-8d1c-2dc475d71be4",
   "metadata": {},
   "source": [
    "The following example calculates $\\text{Sq}^4(w_3 w_1) = w_3^2 w_1^2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "05048e6c-0212-4864-af48-22c831a1ec0a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "e[3, 3, 1, 1]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Sq(4, sw_monomial(Partition([3, 1])))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9503789a-912d-4e5f-80b0-1f114e6056bf",
   "metadata": {},
   "source": [
    "### Wu classes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c10dec85-9070-43f1-8971-30bffe9ca0f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def wu_class(n):\n",
    "    '''Returns the nth Wu class'''\n",
    "    return sw_monomial(Partition([n])) + sum(Sq(i, wu_class(n - i)) for i in (1..n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "2395c4d1-b4e1-4432-8582-07bf54c8773a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[e[],\n",
       " e[1],\n",
       " e[1, 1] + e[2],\n",
       " e[2, 1],\n",
       " e[1, 1, 1, 1] + e[2, 2] + e[3, 1] + e[4],\n",
       " e[2, 1, 1, 1] + e[2, 2, 1] + e[3, 1, 1] + e[4, 1]]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[wu_class(n) for n in (0..5)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ab8b5b11-fe09-4f02-87d5-0fc68e3e1db7",
   "metadata": {},
   "source": [
    "### Wu relations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a82add13-1a2e-4a8c-89ec-bc0ce6c92974",
   "metadata": {},
   "outputs": [],
   "source": [
    "def wu_relations(n):\n",
    "    '''Returns all Wu relations among Stiefel-Whitney polynomials at degree n'''\n",
    "    for m in (0..n):\n",
    "        for J in Partitions(m):\n",
    "            wJ = sw_monomial(J)\n",
    "            rel = wu_class(n - m) * wJ + Sq(n - m, wJ)\n",
    "            if rel.is_zero(): continue\n",
    "            yield rel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "faa8af1f-1230-4815-8ef4-f313a7262609",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[e[1, 1, 1, 1] + e[2, 2] + e[3, 1] + e[4],\n",
       " e[2, 1, 1],\n",
       " e[2, 1, 1],\n",
       " e[2, 1, 1],\n",
       " e[2, 1, 1] + e[3, 1]]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[x for x in wu_relations(4)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "73ebaf75-08d0-45fc-afd8-e1130a90ccdc",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def partitions_reverse_dict(n):\n",
    "    '''Enumerate Partitions(n), and return a dict mapping partitions to their indexes.'''\n",
    "    return {J: i for i, J in enumerate(Partitions(n))}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "0a5d0117-f6f2-47b4-a0ae-05edaab65624",
   "metadata": {},
   "outputs": [],
   "source": [
    "def partition_to_index(J):\n",
    "    '''Return the index of J within Partitions(n(J)).'''\n",
    "    return partitions_reverse_dict(sum(J))[J]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 266,
   "id": "dc88ed0f-dd7d-4cc6-bc5d-9651018e8eb9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def relations_to_matrix(rels, n):\n",
    "    '''Given a set of relations among Stiefel-Whitney numbers at degree n, represent it by a matrix with a row for each relation.'''\n",
    "    max_row = -1\n",
    "    def rowcol_generator():\n",
    "        nonlocal max_row\n",
    "        for row, rel in enumerate(rels):\n",
    "            max_row = row\n",
    "            for J in rel.support():\n",
    "                yield (row, partition_to_index(J))\n",
    "    entries = {rowcol: F2.one() for rowcol in rowcol_generator()}\n",
    "    nrows = max_row + 1\n",
    "\n",
    "    return matrix(F2, nrows, Partitions(n).cardinality(), entries, sparse=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "id": "d236eb3f-a9bb-4506-bb36-32c2edd4aba3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def relations_to_subspace(rels, n):\n",
    "    '''Given a set of relations among Stiefel-Whitney numbers at degree n, return the subspace of Stiefel-Whitney numbers that obey it.'''\n",
    "    return relations_to_matrix(rels, n).right_kernel()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "id": "d667f809-b965-4ea3-9b5e-3d90dbe4a836",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def stiefel_whitneys(n):\n",
    "    '''Return all Stiefel-Whitney numbers of unoriented n-manifolds.'''\n",
    "    return relations_to_subspace(wu_relations(n), n)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "728d8e98-191c-4d36-bd9e-dfe2074306b2",
   "metadata": {},
   "source": [
    "#### Example\n",
    "\n",
    "The following example shows that the only nontrivial Stiefel-Whitney number of a 5-manifold is $w_2 w_3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "id": "3aa976da-fb85-4293-9c34-2c7b55fa2cc2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Vector space of degree 7 and dimension 1 over Finite Field of size 2\n",
       "Basis matrix:\n",
       "[0 0 1 0 0 0 0]"
      ]
     },
     "execution_count": 272,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stiefel_whitneys(5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 273,
   "id": "f2d94a45-66bc-4911-b818-7e28c9592564",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[5], [4, 1], [3, 2], [3, 1, 1], [2, 2, 1], [2, 1, 1, 1], [1, 1, 1, 1, 1]]"
      ]
     },
     "execution_count": 273,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[J for J in Partitions(5)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d237a14c-bf3f-4067-814a-b674d74169cf",
   "metadata": {},
   "source": [
    "### Images of $\\Omega^H_n(\\text{pt})$ inside $\\Omega^O_n(\\text{pt})$ for various $H$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5f91f334-1048-4160-9ecb-ed3c4f9e628a",
   "metadata": {},
   "source": [
    "The following functions define the additional relations (on top of the Wu relations) for various tangential structures:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "id": "5cac6125-b981-4da6-a565-923137a1f647",
   "metadata": {},
   "outputs": [],
   "source": [
    "def so_relations(n):\n",
    "    return (sw_monomial(Partition([1])) * sw_monomial(J) for J in Partitions(n - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "id": "3f367535-ffe8-4849-8f75-cef46beb9728",
   "metadata": {},
   "outputs": [],
   "source": [
    "def pinplus_relations(n):\n",
    "    return (sw_monomial(Partition([2])) * sw_monomial(J) for J in Partitions(n - 2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "id": "4420b550-bf8c-4709-aaa0-e62b639938f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def pinminus_relations(n):\n",
    "    return (sw_polynomial([Partition([2]), Partition([1,1])]) * sw_monomial(J) for J in Partitions(n - 2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "id": "f08f6c06-0eea-4476-831c-4fb928894439",
   "metadata": {},
   "outputs": [],
   "source": [
    "def spin_relations(n):\n",
    "    return itertools.chain(so_relations(n), pinplus_relations(n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "id": "42366383-201b-4dbc-88ee-e9c9b60f224b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def image_dims(n):\n",
    "    '''Returns the dimensions of (O, SO, Spin, Pin^+, Pin^-) bordism inside unoriented bordism.'''\n",
    "    unoriented = stiefel_whitneys(n)\n",
    "    oriented = unoriented.intersection(relations_to_subspace(so_relations(n), n))\n",
    "    pinplus = unoriented.intersection(relations_to_subspace(pinplus_relations(n), n))\n",
    "    pinminus = unoriented.intersection(relations_to_subspace(pinminus_relations(n), n))\n",
    "    spin = oriented.intersection(pinplus)\n",
    "    return ([x.dimension() for x in (unoriented, oriented, spin, pinplus, pinminus)])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a61b1a87-e1de-4396-b145-448cd3012f3e",
   "metadata": {},
   "source": [
    "The following table shows the dimensions of the images of various bordism groups in unoriented bordism:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 238,
   "id": "4cf5ed9b-c9ac-45af-afcb-bfeb0ad187be",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th style=\"text-align:left\">n</th>\n",
       "<th style=\"text-align:left\">O</th>\n",
       "<th style=\"text-align:left\">SO</th>\n",
       "<th style=\"text-align:left\">Spin</th>\n",
       "<th style=\"text-align:left\">Pin^+</th>\n",
       "<th style=\"text-align:left\">Pin^-</th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(4\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(5\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(6\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(7\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(8\\)</td>\n",
       "<td style=\"text-align:left\">\\(5\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(9\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(10\\)</td>\n",
       "<td style=\"text-align:left\">\\(8\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(11\\)</td>\n",
       "<td style=\"text-align:left\">\\(5\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(12\\)</td>\n",
       "<td style=\"text-align:left\">\\(12\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(13\\)</td>\n",
       "<td style=\"text-align:left\">\\(9\\)</td>\n",
       "<td style=\"text-align:left\">\\(4\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(14\\)</td>\n",
       "<td style=\"text-align:left\">\\(18\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(15\\)</td>\n",
       "<td style=\"text-align:left\">\\(14\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(16\\)</td>\n",
       "<td style=\"text-align:left\">\\(27\\)</td>\n",
       "<td style=\"text-align:left\">\\(6\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(5\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(17\\)</td>\n",
       "<td style=\"text-align:left\">\\(23\\)</td>\n",
       "<td style=\"text-align:left\">\\(8\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(18\\)</td>\n",
       "<td style=\"text-align:left\">\\(40\\)</td>\n",
       "<td style=\"text-align:left\">\\(5\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "<td style=\"text-align:left\">\\(7\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(19\\)</td>\n",
       "<td style=\"text-align:left\">\\(35\\)</td>\n",
       "<td style=\"text-align:left\">\\(7\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(2\\)</td>\n",
       "<td style=\"text-align:left\">\\(3\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(20\\)</td>\n",
       "<td style=\"text-align:left\">\\(58\\)</td>\n",
       "<td style=\"text-align:left\">\\(11\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(8\\)</td>\n",
       "<td style=\"text-align:left\">\\(4\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td style=\"text-align:left\">\\(21\\)</td>\n",
       "<td style=\"text-align:left\">\\(54\\)</td>\n",
       "<td style=\"text-align:left\">\\(15\\)</td>\n",
       "<td style=\"text-align:left\">\\(0\\)</td>\n",
       "<td style=\"text-align:left\">\\(4\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td style=\"text-align:left\">\\(22\\)</td>\n",
       "<td style=\"text-align:left\">\\(84\\)</td>\n",
       "<td style=\"text-align:left\">\\(11\\)</td>\n",
       "<td style=\"text-align:left\">\\(1\\)</td>\n",
       "<td style=\"text-align:left\">\\(5\\)</td>\n",
       "<td style=\"text-align:left\">\\(9\\)</td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  n    O    SO   Spin   Pin^+   Pin^-\n",
       "├────┼────┼────┼──────┼───────┼───────┤\n",
       "  0    1    1    1      1       1\n",
       "  1    0    0    0      0       0\n",
       "  2    1    0    0      0       1\n",
       "  3    0    0    0      0       0\n",
       "  4    2    1    0      1       0\n",
       "  5    1    1    0      0       0\n",
       "  6    3    0    0      0       1\n",
       "  7    1    0    0      0       0\n",
       "  8    5    2    1      2       1\n",
       "  9    3    2    0      0       0\n",
       "  10   8    1    1      1       3\n",
       "  11   5    1    0      1       1\n",
       "  12   12   3    0      3       1\n",
       "  13   9    4    0      1       0\n",
       "  14   18   2    0      1       3\n",
       "  15   14   3    0      0       1\n",
       "  16   27   6    2      5       3\n",
       "  17   23   8    0      1       0\n",
       "  18   40   5    2      3       7\n",
       "  19   35   7    0      2       3\n",
       "  20   58   11   1      8       4\n",
       "  21   54   15   0      4       1\n",
       "  22   84   11   1      5       9"
      ]
     },
     "execution_count": 238,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "table(rows=[('n', 'O', 'SO', 'Spin', 'Pin^+', 'Pin^-')] + [[n] + image_dims(n) for n in (0..22)], header_row=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e6f7d1e5-7e47-4851-9808-c0b9abafa531",
   "metadata": {},
   "source": [
    "Here is an optimised version of the above just for $\\text{pin}^-$ manifolds:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 274,
   "id": "9b4958cf-a754-43e5-a66d-a9d3edf578a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def pinminus_dim(n):\n",
    "    rels = itertools.chain(wu_relations(n), pinminus_relations(n))\n",
    "    return relations_to_matrix(rels, n).right_nullity()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 275,
   "id": "faa672d2-d9ed-48d4-a971-febaa3416880",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "17"
      ]
     },
     "execution_count": 275,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pinminus_dim(26)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 276,
   "id": "adfcdf7b-69a0-4f0b-b2b7-7c8d0802f888",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "23"
      ]
     },
     "execution_count": 276,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pinminus_dim(30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 277,
   "id": "5fc07adb-44ce-43f5-b2c1-0095a7dc5829",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "41"
      ]
     },
     "execution_count": 277,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pinminus_dim(34)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 278,
   "id": "7e14dbe4-c45d-4412-a517-35286c263149",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "56"
      ]
     },
     "execution_count": 278,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pinminus_dim(38)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

